Fine-Grained Product Class Recognition for Assisted Shopping

Assistive solutions for a better shopping experience can improve the quality of life of people, in particular also of visually impaired shoppers. We present a system that visually recognizes the fine-grained product classes of items on a shopping list, in shelves images taken with a smartphone in a grocery store. Our system consists of three components: (a) We automatically recognize useful text on product packaging, e.g., product name and brand, and build a mapping of words to product classes based on the large-scale GroceryProducts dataset. When the user populates the shopping list, we automatically infer the product class of each entered word. (b) We perform fine-grained product class recognition when the user is facing a shelf. We discover discriminative patches on product packaging to differentiate between visually similar product classes and to increase the robustness against continuous changes in product design. (c) We continuously improve the recognition accuracy through active learning. Our experiments show the robustness of the proposed method against cross-domain challenges, and the scalability to an increasing number of products with minimal re-training.

==> pics/coffee_plot.m <==
close all; clear all; clc;

y = [6, 5, 4, 4, 3, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1];
x = 1:length(y);
xlabels = [
    '     delizio';
    '    espresso';
    '      kaffee';
    '         tea';
    '         oro';
    '         100';
    '       caffe';
    '        caf?';
    '    chocolat';
    '       crema'; 
    'decaffeinato';
    '         es!';
    '         mm.';
    '     nobless'; 
    '        zaun';
    '        1005';
    '       12550';
    '         15g';
    '        250s';
    '        5003';
    '        5005';
    '        5009';
    '        5508';
    '        agar';
    '         bde'];


figure;
bar(y);
title('Word occurences for Food/Coffee');
xlabel('');
ylabel('Frequency', 'Fontsize', 13);

set(gca,'XTick',x);
set(gca,'XLim',[0 length(y)+1]); %leave 1 space before and after data
set(gca,'XTickLabel',xlabels, 'Fontsize', 13);
set(gca,'XTickLabelRotation', 45);
%set(get(gca,'XLabel'),'Rotation',45);



